Improved Lossy Image Compression with Priming and Spatially Adaptive Bit Rates for Recurrent Networks

We propose a method for lossy image compression based on recurrent, convolutional neural networks that outperforms BPG (4:2:0 ), WebP, JPEG2000, and JPEG as measured by MS-SSIM. We introduce three improvements over previous research that lead to this state-of-the-art result. First, we show that training with a pixel-wise loss weighted by SSIM increases reconstruction quality according to several metrics. Second, we modify the recurrent architecture to improve spatial diffusion, which allows the network to more effectively capture and propagate image information through the network's hidden state. Finally, in addition to lossless entropy coding, we use a spatially adaptive bit allocation algorithm to more efficiently use the limited number of bits to encode visually complex image regions. We evaluate our method on the Kodak and Tecnick image sets and compare against standard codecs as well recently published methods based on deep neural networks.

==> anc/sup.tex <==

\begin{figure*}
  \begin{minipage}{0.3\textwidth}
  \includegraphics[width=\textwidth]{images/iir_error_025.png}
  \end{minipage}
  \hfill
  \begin{minipage}{0.3\textwidth}
  \includegraphics[width=\textwidth]{images/iir_error_0333.png}
  \end{minipage}
  \hfill
  \begin{minipage}{0.3\textwidth}
  \includegraphics[width=\textwidth]{images/iir_error_04.png}
  \end{minipage}
  \caption{\small Error in stacked single-pole IIR filters, starting
    from a zero initialization state, using $a=0.25$, $a=0.333$, and
    $a=0.4$, from left to right.  The later filters
    in the stack
    take more iterations to achieve the same level of error, even
    though their coefficients and initializations are the same, due to
    the compounding effect of the incorrect inputs that they receive
    from the previous filters at early time steps and the zero-state
    initialization.}
  \label{supp fig: output error}
\end{figure*}

In this Supplementary Materials document, we include some
cross-references to the main paper, for clarity.  References that
are prefixed with ``P-'' refer to the main paper.  References to
material within this supplementary document are made without prefix.

%%%%%%%%% BODY TEXT
\section{Derivation of Spatial Support Equations}

Our belief is that some of the improvement in the compression results
with diffusion and, to some extent, with priming is due to the
additional spatial
context provided by these stages that is available to the hidden-state
vectors of the recurrent units.  This section provides the derivation
of the spatial-support equations provided in
Subsections~P-\ref{subsection: architecture} and~P-\ref{subsection:
  priming}.

Figure~P-\ref{fig: single-iter-gru-1021} shows, at a high level, a
single iteration through the network architecture
that we use for our encoder and decoder networks.  The
name and type of layer is shown by the ``$E_i : I / H$'' for the encoder
(or ``$D_i : I / H$'' for the decoder) label in the bottom, front
corner of each plane: the input convolutional kernels will be (spatially) $I
\times I$ (and fully connected across depth) and the hidden
convolutional kernels will be $H \times H$, with $H=0$ corresponding
to layers which have no hidden state. The input to the
encoder is the residual image: that is, the difference between the
previous iteration's reconstruction and the original image. On the
first iteration, this residual is just the original image itself.
With $k$-priming and $k$-diffusion, the input that is to be used on
the next iteration is processed $k$ times, with the outputs (either
the bit stacks or the reconstruction) discarded before the actual
iteration is run and the output is kept.

The recurrent layers in the encoder and decoder (that is, $E_1$, $E_2$,
 $E_3$, $D_1$, $D_2$, $D_3$, and $D_4$) use Gated Recurrent
Units~\cite{chung2014empirical} (GRU):
\begin{align}
y_t & = h_t = (1 - z_t) \odot h_{t-1} + z_t \odot \tilde{h}_t, \\
\tilde{h}_t & = \tanh(W x_t + U (r_t \odot h_{t-1})),\\
z_t & = \sigma(W_z x_t + U_z h_{t-1}),\\
r_t & = \sigma(W_r x_t + U_r h_{t-1}).
\end{align}
where $t$ is the iteration number; $\odot$ denotes
element-wise multiplication; and omitted operators correspond to spatial
convolution (with fully connected operation across depth).
Using the
terms introduced by~\cite{chung2014empirical}: $r_t$ is the reset
gate; $z_t$ is the update gate; $h_t$ is the activation; and
$\tilde{h}_t$ is the candidate activation.  The output, $y_t$, is
the same as the activation, $h_t$. The spatial extents of $W$, $W_r$,
and $W_z$ are $I \times I$: that is, $3 \times 3$ for all the GRU layers
in Figure-P~\ref{fig: single-iter-gru-1021}.  The spatial extents of $U$,
$U_r$, and $U_z$ are $H \times H$: that is, $1 \times 1$ for
all of the GRU layers in the encoder and for the first two GRU layers
in the decoder and $3 \times 3$ for the last two GRU layers in the decoder.

Using the Baseline architecture (Figure~P-\ref{fig: priming arch}-a),
the spatial context from the original image input to each binary code
and to each pixel of the reconstruction can be computed by examining
the stacked spatial supports of the encoder (for the first iteration's
binary codes); of the encoder followed by the decoder (for the
first iteration's reconstruction); or of encoder, decoder, and all state
vectors (for subsequent iterations).  We use ${\cal S}_I(F_{t-1})$
to denote the pixel-to-pixel support, starting from the input image
through to the output image for iteration $t-1$ (where the subscript
$I$ is used to refer to the target input image, as opposed to
subscript $B$, below, to refer to the bit rate).  Then, for iteration
$t$, in the encoder, since the hidden convolutions are all $1 \times
1$ (or none for the feedforward layers) each layer $i$ in the encoder
increases the spatial context from the previous layer $i-1$ to give a
${\cal S}_I(E_{i,t}) \times {\cal S}_I(E_{i,t})$ support equation
of ${\cal S}_I(E_{i,t}) = (I_i - 1) 2^i + {\cal S}_I(E_{i-1,t})$
with ${\cal S}_I(E_{-1,t}) = {\cal S}_I(F_{t-1})$ and ${\cal S}_I(F_{-1}) = 1$.  On
the first iteration, the spatial context of the last encoder GRU layer
is $E_{3,0} = 31$. (The feedforward layer just before the binarizer
(`1/0') does not change the spatial support.)

The support from the binary code to the
$i^{th}$ layer of the decoder network goes as
${\cal S}_B(D_{i,t}) \times {\cal S}_B(D_{i,t})$
where
\begin{small}
\begin{align}
  {\cal S}_B( & D_{i,t}) = \max( \nonumber \\
  &  \frac{\max(H_i - 1, 0) + I_i - 1}{2^{\max(i-1,0)}} + {\cal S}_B(D_{i-1,t}), \nonumber \\
  & \frac{\max(2 * (H_i - 1), 0)}{2^{\max(i-1,0)}} + {\cal S}_B(D_{i,t-1}))
 \label{supp eq: S_B(D)}
\end{align}
\end{small}
and ${\cal S}_B(D_{0,t}) = D_{i,-1} = 1$.  The concatenation of $H$
and $I$ in the expansion of the support is due to the chained
dependence from $x_t$ to $r_t$ (using $W_r$ with a support of
$I \times I$) and then from $r_t$ through $\tilde{h}_t$ to $y_t$ (using
$U$ with a support of $H \times H$) while the doubling of $H$ is due
to the chained dependence from $h_{t-1}$ to $r_t$ (using $U_r$ with
a support $H \times H$) and then (again) from $r_t$ through
$\tilde{h}_t$ to $y_t$. For those layers where $D_{i}$
is a fractional number, the floor and ceiling of the spatial
dependence each happen at different offsets within the
reconstruction.  Using this formula, $D_{4,0} = 5.5$ (so the spatial
dependence from the binarizer to the output of the last decoder layer
is $\{5, 6\} \times \{5, 6\}$ depending on position).

The support from the input image to the
decoded image is
${\cal S}_I(F_t) = ({\cal S}_B(D_{4,t}) - 1) * 16 + {\cal S}_I(E_{3,t})$.

Bringing all of these together for the architecture shown in
Figure~P-\ref{fig: single-iter-gru-1021} gives maximum supports of

\begin{align}
  \max({\cal S}_B(F_t)) & = 6 * t + \left\lceil{5.5}\right\rceil
  \label{supp eq: S_B(F)} \\
\max({\cal S}_I(F_t)) & = 16 * \max({\cal S}_B(F_t)) + 15
  \label{supp eq: S_I(F)}
\end{align}

Using the priming or diffusion architectures (similar to
Figure~P-\ref{fig: priming arch}-b and -c, respectively), there are
additional stages before the first set of used 
encoder bits and additional stages before the first used
reconstruction from the decoder.  Since the input values do not change
during these priming stages, the support on the encoder (or decoder)
does not change.  However, the support provided by the hidden states
within recurrent units that have a hidden-kernel support larger than
one will change.  On the first layer where the hidden-kernel support
is larger than one, the path for the expanding support is through the
hidden-state propagation: that is, $\frac{\max(2 * (H_i - 1),
  0)}{2^{\max(i-1,0)}} + {\cal S}_B(D_{i,t-1})$ in \autoref{supp
  eq: S_B(D)}.  On layers that follow a previous layer with
hidden-kernel support larger than one that themselves have
hidden-kernel support larger than one, both terms in \autoref{supp
  eq: S_B(D)} provide alternatives for increases in spatial support.
With the kernels that we have used (see Figure~P-\ref{fig:
  single-iter-gru-1021}), these two alternatives provide the same
increase in support on these later layers.

For priming, the increase only happens once, before the first
iteration.  It operates as if there were an additional $k$ repetitions
of the hidden layers with the spatially-expansive hidden-kernel
support, but only for the $t=0$ pass through \autoref{supp eq:
  S_B(D)}. The increase for diffusion is similar but occurs on all
iterations (not just on the first one),
so the final amount of increase in support depends on the number of iterations
$t$.  In both cases, using the kernels indicated in Figure~P-\ref{fig:
single-iter-gru-1021}, each priming or diffusion stage in the
decoder adds another $\left\lceil{1.5}\right\rceil$ bit stacks to
dependence ${\cal S}_B(F_t)$.  Pulling that all together gives
$$\max({\cal S}_B(F_t)) = \left\lceil{1.5 * k_d + 5.5}\right\rceil * t + \left\lceil{1.5 * k_p + 5.5}\right\rceil$$

\section{Error Propagation due to Hidden-State Initialization}

\begin{figure*}
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (a) Rate savings on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/msssim_kodak_rate.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (b) Rate savings on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/msssim_tecnick_rate.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (c) Quality improvement on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/msssim_kodak_quality.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (d) Quality improvement on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/msssim_tecnick_quality.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \caption{\small Rate savings (a \& b) and quality improvement (c \& d) for different codecs,
    relative to JPEG 420 under MS-SSIM for Kodak (a \& c) and Tecnick (b \& d), according to
   Bj{\o}ntegaard Delta.}
  \label{supp fig: msssim bd}
\end{figure*}

In addition to a wider spatial support, priming allows the GRU units
to initialize the hidden-state values to an input-dependent value
before it is used in the output.  We can make an analogy to the output
of an infinite-impulse response (IIR) filter.  Let's say that we have
a simple (single-pole) IIR filter:
\begin{equation}
  y[t] = a y[t-1] + (1 - a) x[t]
  \label{supp eq: single pole IIR}
\end{equation}
for $0 < a < 1$.  As
with GRU, the hidden state is the previous output value.  Comparing
the GRU unit to a single pole filter is the best analogy, since both
have memory of the previous--time-step output but not direct memory of
further back in time.

If the input, $x[t]$, is a constant (e.g., 1), we ultimately want
Equation~\ref{supp eq: single pole IIR} to converge to that same
constant. If we start from an initialization of $y[-1] = 0$ (as we do
with our GRU layers), the error
in the value of Equation~\ref{supp eq: single pole IIR} is $a^{t+1}$.
For this one single-pole
filter, if we are willing to accept an error of $a^2$, then we
would accept the output at $t=1$: that is, with 1-priming.

When we have stacked recurrent units, then the layers after the first
layer start, not only with the wrong hidden state but also with the
wrong input value, since that input value includes the error from the
previous recurrent layer.  Continuing with our IIR example, let us consider
if we were to stack three layers of the same single-pole IIR filter,
similar to what we have in our encoder network.
The error at the output of the second filter
is $(t+2) a^{t+1} - (t+1) a^{t+2}$,
which is greater than $a^2$ for $t=1$ and all values of $0 < a < 1$.
For an error threshold of $a^2$, we would need to use 2-priming if
$0 < a \leq \frac{1}{3}$ or 3-priming for $\frac{1}{3} < a < 1$.
Note that, even though we have tied our error threshold to the value
of $a$ and that threshold gets {\em looser} as the value of $a$
increases towards one, it still takes more priming steps to fall below
that error threshold.

The error at the output of third filter is \\
$\frac{(t+2)(t+3)}{2} a^{t+1} - (t+1)(t+3) a^{t+2} + \frac{(t+1)(t+2)}{2} a^{t+3}$ \\
which is greater than the second-filter output error for all values of $0 < a < 1$.
If $a$ is less than about $\frac{1}{3}$ and we want an output error on the third
filter that is $a^2$ or less, we need to use 3-priming; for larger
values of $a$ and an $a^2$-error threshold, we need to use 4-priming.
\autoref{supp fig: output error} shows the error curves (and error
threshold of $a^2$) for values of $a$ at, just above, and just below $\frac{1}{3}$.

Since the encoder has a stack of three GRU layers and since, in their
linear operating range, they will act like a (vector) single-pole IIR
filter, we believe this analogy provides some reasoning for why
3-priming might work so well.

\section{Bj{\o}ntegaard Delta (BD) rate differences}

\begin{figure*}
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (a) Rate savings on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/ssim_kodak_rate.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (b) Rate savings on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/ssim_tecnick_rate.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (c) Quality improvement on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/ssim_kodak_quality.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (d) Quality improvement on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/ssim_tecnick_quality.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \caption{\small Rate savings (a \& b) and quality improvement (c \& d) for different codecs,
    relative to JPEG 420 under SSIM for Kodak (a \& c) and Tecnick (b \& d), according to
   Bj{\o}ntegaard Delta.}
  \label{supp fig: ssim bd}
\end{figure*}

\begin{figure*}
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (a) Rate savings on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/psnr_kodak_rate.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (b) Rate savings on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/psnr_tecnick_rate.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (c) Quality improvement on Kodak
  \begin{overpic}[width=\linewidth]{images/bjontegaard/psnr_kodak_quality.png}
    \put (85,10) {Kodak}
  \end{overpic}
  \end{minipage}
  \hfill
  \begin{minipage}{0.49\textwidth}
  \centering \setstretch{0.95}
  (d) Quality improvement on Tecnick
  \begin{overpic}[width=\linewidth]{images/bjontegaard/psnr_tecnick_quality.png}
    \put (85,10) {Tecnick}
  \end{overpic}
  \end{minipage}
  \\ ~ \\
  \caption{\small Rate savings (a \& b) and quality improvement (c \& d) for different codecs,
    relative to JPEG 420 under PSNR for Kodak (a \& c) and Tecnick (b \& d), according to
   Bj{\o}ntegaard Delta.}
  \label{supp fig: psnr bd}
\end{figure*}

Bj{\o}ntegaard Delta (BD) measures summarize the rate savings
or quality improvements of on codec compared to another~\cite{bjontegaard2001calcuation}.
BD rate differences are the percent differences in area between two
RD curves, after a logarithmic transform on the bitrate. When
computing BD rate savings on methods that fail to deliver 
the full quality range, the difference in area is only computed across quality levels provided
by both curves. BD rate differences use the log bitrate since
the human visual system is more sensitive
to low-bit-rate areas than to the high-bit-rate areas.

The RD curves that are being compared typically do not have samples at
the exact same bit rates.  So, before computing the difference in
area, Bj{\o}ntegaard also proposed using a polynomial fit of the
curves, then sampling the fitted curve over 100 points (common for
both curves), and using the trapezoidal integration method to compute
the areas.

The BD difference was
originally defined for PSNR, but since its publication, better
measures of quality have been proposed~\cite{wang2003multiscale}. As a
result, we are reporting the BD rate computed on the
logarithmic transform of MS-SSIM.

Table~P-\ref{table: bjontegaard_kodak} and Figures~P-\ref{fig:
  bjontegaard_kodak_rate} and~P-\ref{fig: bjontegaard_tecnick_rate}
compare various codecs to JPEG 420.  Due to the lower quality of JPEG
at 2 bpp than the quality of the other codecs, we computed the RD
curve for JPEG out to 4 bpp, before computing the intersection in
quality levels.  This allowed us to provide BD numbers that are
influenced by the high-quality bitrates (around 1 to 2 bpp) for the
other codecs that were examined.

The BD rate-savings measure takes the difference in bit rate for each
quality level that is being integrated over.  Similarly, we can
examine the quality improvement by taking the difference in quality
for each bit rate that is being integrated over.
\autoref{supp fig: msssim bd} shows the rate savings and quality
improvements using this measure, according to MS-SSIM.

%\afterpage{\clearpage}

\autoref{supp fig: ssim bd} shows the BD measures
using SSIM (instead of MS-SSIM) and \autoref{supp fig: psnr bd}
shows them using PSNR.
Our methods do
much worse, compared to other state-of-the-art codecs when PSNR is
used as the quality metric.  However, other research has shown the
MS-SSIM is more strongly correlated with human perception that PSNR~\cite{wang2003multiscale}.

\section{Rate Distortion Curves}

Figures~\ref{supp fig: RD-Kodak-MS-SSIM},~\ref{supp fig: RD-Kodak-SSIM}
and~\ref{supp fig: RD-Kodak-PSNR} show the RD curves on the Kodak data
set~\cite{kodak} using MS-SSIM, SSIM, and PSNR, respectively. The figures
include multiple existing codecs as well as different implementations (Kakadu
vs. OpenJpeg for JPEG2000) and parameter settings (YCbCr 4:4:4 and 4:2:0 for
BPG). The curves marked ``Prime'', ``Prime (EC)'', and ``Prime (EC + SABR)''
are the RD results for our Best model. ``Prime'' is the base model that uses
the nominal bitrate (without entropy coding or SABR), ``Prime (EC)'' includes
entropy coding but not SABR, and ``Prime (EC + SABR)'' uses both SABR and
entropy coding.  ``BPG (4:4:4)'' and ``BPG (4:2:0)'' use code available
from~\cite{BPG} in the YCbCr colorspace with the indicated chroma subsampling.
``JPEG2000 (OpenJPEG)'' and ``JPEG2000 (Kakadu)'' use the OpenJPEG
(v2.1.2)~\cite{openJpeg2000} and Kakadu Software (v7.9)~\cite{Kakadu}
implementation of the JPEG2000 standard. Both results use five layers, which
gave slightly better results than six, the other commonly recommended setting.
``WebP'' uses the code available from Google (v0.6.0)~\cite{WebP} with
automatic filter strength (-af), sharp YUV conversion (-sharp\_yuv), and the
slowest (highest quality) compression method (-m 6). ``Theis et al. (ICLR
2017)'' uses the RD curves reported by~\cite{TwitterComp} (note that
evaluation numbers are only available for Kodak for this method).  ``Toderici
et al. (CVPR 2017)'' uses the models that were open-sourced
at~\cite{Johnston}. All of these RD curves are computed in the RGB space by
averaging across the color channels.

Similar to the above, figures~\ref{supp fig: RD-Tecnick-MS-SSIM},~\ref{supp
  fig: RD-Tecnick-SSIM} and~\ref{supp fig: RD-Tecnick-PSNR} show the RD curves
on the Tecnick data set~\cite{tecnick} using the same distortion metrics
(MS-SSIM, SSIM, and PSNR). The Tecnick data set is made up of 100 digital
photographs (compared to 24 for Kodak), each with a resolution of $1200 \times
1200$ (vs. $768 \times 512$ for Kodak).

%% Kodak RD-Curves %%
\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/kodak-all-ms-ssim.png}
  \caption{\small Rate distortion curve for MS-SSIM on Kodak.}
  \label{supp fig: RD-Kodak-MS-SSIM}
\end{figure*}

\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/kodak-all-ssim.png}
  \caption{\small Rate distortion curve for SSIM on Kodak.}
  \label{supp fig: RD-Kodak-SSIM}
\end{figure*}

\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/kodak-all-psnr.png}
  \caption{\small Rate distortion curve for PSNR on Kodak.}
  \label{supp fig: RD-Kodak-PSNR}
\end{figure*}

%% Tecnick RD-Curves %%
\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/tecnick-all-ms-ssim.png}
  \caption{\small Rate distortion curve for MS-SSIM on Tecnick.}
  \label{supp fig: RD-Tecnick-MS-SSIM}
\end{figure*}

\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/tecnick-all-ssim.png}
  \caption{\small Rate distortion curve for SSIM on Tecnick.}
  \label{supp fig: RD-Tecnick-SSIM}
\end{figure*}

\begin{figure*}
  \centering
  \includegraphics[width=\textwidth]{images/rd-all-codecs/tecnick-all-psnr.png}
  \caption{\small Rate distortion curve for PSNR on Tecnick.}
  \label{supp fig: RD-Tecnick-PSNR}
\end{figure*}


\section{Full Image Examples}

In this section, we show the full (un-cropped) images for the examples
we provided in Figure~P-\ref{fig: example images}.  As with
Figure~P-\ref{fig: example images}, we have set a nominal target
bitrate which we would like (e.g., $\frac{1}{4}$ bpp); selected
the reconstructions from JPEG 2000, WebP, and BPG that use that
bitrate or higher (e.g., 0.293 bpp for BPG in \autoref{supp fig: Kodak
  1}); and selected the reconstruction from our Best model that uses
that bitrate or lower (e.g., 0.234 in \autoref{supp fig: Kodak
  1}).  This approach puts our method at a disadvantage, sometimes a
quite large disadvantage: in \autoref{supp fig: Kodak 1}, BPG uses a
20\% higher bitrate than our Best model.  However, since none of the
codecs provide fine-grain control of the output bitrate, we chose this
to avoid any question of providing our model with a bitrate
advantage.  \autoref{supp fig: Kodak 24} shows reconstructions near
$\frac{1}{2}$ bpp for $768 \times 512$ pixels. Figures~\ref{supp fig:
Kodak 1} and~\ref{supp fig: Tecnick 30} show reconstructions near
$\frac{1}{4}$ bpp across two different resolutions ($768 \times 512$
for \autoref{supp fig: Kodak 1} and $1200 \times 1200$ for
\autoref{supp fig: Tecnick 30}). Figures~\ref{supp fig: Tecnick 90}
and~\ref{supp fig: Tecnick 32} show reconstructions near $\frac{1}{8}$
bpp for $1200 \times 1200$ pixels.  Suggestions for areas of the images
that show differences in encoding approaches are included in the captions.

\begin{figure*}
  \centering
  \begin{tabular}{cc}
    \includegraphics[width=0.49\textwidth]{images/kodak_24/jp2000-500.png} &
    \includegraphics[width=0.49\textwidth]{images/kodak_24/webp-500.png}
    \\
    \small{JPEG2000 @ 0.502 bpp} & \small{WebP @ 0.504 bpp} \\
    \includegraphics[width=0.49\textwidth]{images/kodak_24/bpg-500.png} &
    \includegraphics[width=0.49\textwidth]{images/kodak_24/sabr-48509.png} \\   
    \small{BPG @ 0.504 bpp} & \small{Our Best @ 0.485 bpp} \\
  \end{tabular}

  \caption{\small Compression results for Kodak image 24 near $\frac{1}{2}$
    bpp.  Note that BPG and WebP use nearly 4\% more bandwidth than our Best,
    in this comparison.  For the most visible differences,
    consider the handrail and hanging light (in front of the dark
    wood) on the right; the mural of the sun in the middle; the
    fencing at the bottom; the forest texture near the top; and the
    silhouetted tree in the upper left.}
  \label{supp fig: Kodak 24}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{cc}
    \includegraphics[width=0.49\textwidth]{images/kodak_01/jp2000-250.png} &
    \includegraphics[width=0.49\textwidth]{images/kodak_01/webp-250.png} \\
    \small{JPEG2000 @ 0.250 bpp} & \small{WebP @ 0.252 bpp} \\
    \includegraphics[width=0.49\textwidth]{images/kodak_01/bpg-250.png} &
    \includegraphics[width=0.49\textwidth]{images/kodak_01/sabr-23470.png} \\
    \small{BPG @ 0.293 bpp} & \small{Our Best @ 0.234 bpp} \\
  \end{tabular}
  \caption{\small Compression results for Kodak image 1 near $\frac{1}{4}$
    bpp.  Note that BPG uses more than 25\% more bandwidth than our
    Best, in this comparison.  For the most visible differences,
    consider the cross bar on the door; the texture on the stones
    and window shutters; and the weeds in front of the building.}
  \label{supp fig: Kodak 1}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{cc}
    \includegraphics[width=0.49\textwidth]{images/tecnick_30/jp2000-250.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_30/webp-250.png}
    \\
    \small{JPEG2000 @ 0.250 bpp} & \small{WebP @ 0.251 bpp} \\
    \includegraphics[width=0.49\textwidth]{images/tecnick_30/bpg-250.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_30/sabr-23323.png} \\
    \small{BPG @ 0.251 bpp} & \small{Our Best @ 0.233 bpp} \\
  \end{tabular}

  \caption{\small Compression results for Tecnick image 30 near $\frac{1}{4}$
    bpp.  Note that BPG (and WebP) use nearly 8\% more bandwith
    than our Best,
    in this comparison. For the most visible differences,
    consider the outlines of the oranges; the orange-crate edges on
    the left; the color of the Clementine oranges at the bottom; and the
    transition from the Clementine oranges to the navel oranges at the
    bottom right.}
  \label{supp fig: Tecnick 30}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{cc}
    \includegraphics[width=0.49\textwidth]{images/tecnick_90/jp2000-125.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_90/webp-125.png}
    \\
    \small{JPEG2000 @ 0.125 bpp} & \small{WebP @ 0.174 bpp} \\
    \includegraphics[width=0.49\textwidth]{images/tecnick_90/bpg-125.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_90/sabr-11251.png} \\
     \small{BPG @ 0.131 bpp} & \small{Our Best @ 0.122 bpp} \\
  \end{tabular}

  \caption{\small Compression results for Tecnick image 90 near $\frac{1}{8}$
    bpp.  Note that BPG uses more than 7\% more bandwith (and WebP uses
    more than 42\% more bandwidth) than our Best,
    in this comparison. For the most visible differences,
    consider the text; the eagle in the upper left; the outer edges of
    the mosaic tiles; and the texture in the concrete near the top.}
  \label{supp fig: Tecnick 90}
\end{figure*}

    
\begin{figure*}
  \centering
  \begin{tabular}{cc}
    \includegraphics[width=0.49\textwidth]{images/tecnick_32/jp2000-125.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_32/webp-125.png}
    \\
    \small{JPEG2000 @ 0.125 bpp} & \small{WebP @ 0.131 bpp} \\
    \includegraphics[width=0.49\textwidth]{images/tecnick_32/bpg-125.png} &
    \includegraphics[width=0.49\textwidth]{images/tecnick_32/sabr-11070.png} \\
     \small{BPG @ 0.125 bpp} & \small{Our Best @ 0.110 bpp} \\
  \end{tabular}

  \caption{\small Compression results for Tecnick image 32 near $\frac{1}{8}$
    bpp.  Note that BPG uses nearly 14\% more bandwith (and WebP uses
    more than 19\% more bandwidth) than our Best,
    in this comparison. For the most visible differences,
    consider the pan edge; the plate rim; the colors in the coaster on
    the left; and the texture in the placemat, especially near the
    spatula, in the lower right.}
  \label{supp fig: Tecnick 32}
\end{figure*}



==> anc/supplemental.tex <==
\documentclass[10pt,twocolumn,letterpaper]{article}

\usepackage{iccv}
\usepackage{times}
\usepackage{epsfig}
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage[percent]{overpic}
\usepackage{setspace}
\usepackage{xr}
\usepackage{afterpage}
\externaldocument{paper}

% Include other packages here, before hyperref.

% If you comment hyperref and then uncomment it, you should delete
% egpaper.aux before re-running latex.  (Or just hit 'q' on the first latex
% run, let it finish, and you should be clear).
\usepackage[pagebackref=true,breaklinks=true,letterpaper=true,colorlinks,bookmarks=false]{hyperref}
\iccvfinalcopy

% Pages are numbered in submission mode, and unnumbered in camera-ready
\ificcvfinal\pagestyle{empty}\fi
\begin{document}

%%%%%%%%% TITLE
\title{Supplementary Material for Improved Lossy Image Compression with Priming and Spatially Adaptive Bit Rates for Recurrent Networks}
\author{}

\maketitle
%\thispagestyle{empty}
\input{anc/sup.tex}

{\small
\bibliographystyle{ieee}
\bibliography{egbib.bib}
}

\end{document}


==> compile.sh <==
#!/bin/bash
pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex

pdflatex anc/supplemental.tex
bibtex supplemental
pdflatex anc/supplemental
pdflatex anc/supplemental

